Region segmentation for sparse decompositions: better brain parcellations from rest fMRI

Functional Magnetic Resonance Images acquired during resting-state provide information about the functional organization of the brain through measuring correlations between brain areas. Independent components analysis is the reference approach to estimate spatial components from weakly structured data such as brain signal time courses; each of these components may be referred to as a brain network and the whole set of components can be conceptualized as a brain functional atlas. Recently, new methods using a sparsity prior have emerged to deal with low signal-to-noise ratio data. However, even when using sophisticated priors, the results may not be very sparse and most often do not separate the spatial components into brain regions. This work presents post-processing techniques that automatically sparsify brain maps and separate regions properly using geometric operations, and compares these techniques according to faithfulness to data and stability metrics. In particular, among threshold-based approaches, hysteresis thresholding and random walker segmentation, the latter improves significantly the stability of both dense and sparse models.

==> img_2014/parallel/figures_paper.py <==
from parietal.plot.parallel import parallel_coordinates
import pylab as pl
import numpy as np
import collections
import os
import pandas


def my_mean(a):
    if not isinstance(a, collections.Iterable):
        return a
    a = [a_ for a_ in a if not isinstance(a_, basestring)]
    return np.median(a)


def mean_best(v):
    if len(v) == 0:
        return np.nan
    v = np.sort(v)
    v = v[-min(len(v) * .1, 1):]
    #v = v[-10:]
    return my_mean(v)


if not os.path.exists('for_paper'):
    os.mkdir('for_paper')

###############################################################################
# Load and reduce the data to a single value per parameter set

data = pandas.read_csv('../data_new_cv.csv')
data = data.drop('Unnamed: 0', axis=1)
data = data.rename(columns={'0': 'maps',
                            '1': 'classifier',
                            '2': 'cov_model',
                            '3': 'confounds',
                            '4': 'score_known_site',
                            '5': 'score_new_site'})

chance = pandas.read_csv('../chance.csv')
chance = chance.drop('Unnamed: 0', axis=1)
chance = chance.rename(columns={'0': 'maps',
                            '1': 'classifier',
                            '2': 'cov_model',
                            '3': 'confounds',
                            '4': 'score_known_site',
                            '5': 'score_new_site'})

indexes = ('maps', 'classifier', 'confounds', 'cov_model')

data_best = dict()
for i in indexes:
    data_best[i] = list()

data_cols = ['score_known_site', 'score_new_site']

for i in data_cols:
    data_best[i] = list()

for i, d in data.groupby(indexes):
    for k, v in zip(indexes, i):
        data_best[k].append(v)
    for k in data_cols:
        data_best[k].append(mean_best(d[k]))

data_best = pandas.DataFrame(data_best)

###############################################################################
# Plot the classifiers results
pl.close('all')

classifiers = ['gnb', 'lr_l1', 'svc_l1', 'lr_l2', 'svc_l2', 'ridge_classifier']
regressors = ['lasso', 'ridge', 'svr']

maps_colors = {'SICA': 'r', 'SKMeans': 'b', 'TVMSDL': 'k',
               'SWard': 'g', 'AAL': 'c', 'HO': 'm', 'YEO': 'y'}
cov_lt = {'precision': '-', 'cov_embedded': '--', 'covariance': ':'}

# Drop results using no confounds
data_best = data_best[data_best.confounds.isin(['all', 'movements'])]

# Specify the maps to control the order in which they appear
maps = ['TVMSDL', 'SICA', 'SKMeans', 'SWard', 'AAL', 'HO', 'YEO']
maps_name = {'SICA': 'ICA', 'SKMeans': 'K-means', 'TVMSDL': 'MSDL',
             'SWard': 'Ward', 'AAL': 'AAL',
             'HO': 'Harvard-Oxford', 'YEO': 'Yeo [2011]'}


chance_levels = dict()

for site in ('new', 'known'):
    #-------------------------------------------------------------------------
    # The classifiers
    confound_name = {'all': 'Confounds: movement + CompCor',
                     'movements': 'Confounds: movement'}

    ymin = data_best[data_best.classifier.isin(classifiers)][
                    'score_%s_site' % site].min()
    ymax = data_best[data_best.classifier.isin(classifiers)][
                    'score_%s_site' % site].max()

    this_chance = chance[chance.classifier.isin(classifiers)][
                    'score_%s_site' % site].mean()
    chance_levels[('classifier', site)] = this_chance

    pl.figure(figsize=(9.5, 4))
    ax1 = pl.axes([.07, .13, .35, .86])
    ax2 = pl.axes([.47, .13, .35, .86])

    for ax, (confounds, frame) in zip(
                        (ax1, ax2),
                        data_best.groupby('confounds'),
                    ):
        clf = frame.pivot_table(values='score_%s_site' % site,
                                rows=['maps', 'cov_model'],
                                cols=['classifier'])

        # Get rid of the hierarchical indexing
        clf = clf.reset_index()

        # Choose our interesting score (with interesting ordering):
        scores = clf[classifiers]

        clf_names = {'gnb': 'GNB', 'lr_l1': 'LR l1',
                    'svc_l1': 'SVC l1', 'lr_l2': 'LR l2',
                    'svc_l2': 'SVC l2',
                    'ridge_classifier': 'Ridge'
                    }

        colors = [maps_colors[m] for m in clf.maps]
        linestyles = [cov_lt[c] for c in clf.cov_model]

        d = scores.as_matrix()
        axes = parallel_coordinates(d, ymin=ymin, ymax=ymax,
                                    ax=ax,
                                    colors=colors,
                                    linestyles=linestyles,
                                    labels=[clf_names[s]
                                            for s in scores.keys()])

        for this_ax in axes[1:]:
            this_ax.yaxis.set_major_formatter(pl.NullFormatter())
        for this_ax in axes[:-1]:
            this_ax.axhline(this_chance, color='.7')

        if ax is ax1:
            axes[0].set_ylabel('Classification score', size=16)
        elif ax is ax2:
            axes[0].yaxis.set_major_formatter(pl.NullFormatter())
        ax.set_xlabel(confound_name[confounds], size=16)

    pl.savefig('classifier_scores_%s_site.pdf' % site, transparent=True)
    pl.savefig('classifier_scores_%s_site.svg' % site, transparent=True)
    pl.savefig('classifier_scores_%s_site.png' % site, transparent=True)

    #-------------------------------------------------------------------------
    # The regressors
    confound_name = {'all': 'Mvt + CompCor', 'movements': 'Mvt'}

    ymin = data_best[data_best.classifier.isin(regressors)][
                    'score_%s_site' % site].min()
    ymax = data_best[data_best.classifier.isin(regressors)][
                    'score_%s_site' % site].max()
    this_chance = chance[chance.classifier.isin(regressors)][
                    'score_%s_site' % site].mean()
    chance_levels[('regressors', site)] = this_chance


    pl.figure(figsize=(4.5, 4))
    ax1 = pl.axes([.25, .13, .295, .86])
    ax2 = pl.axes([.66, .13, .295, .86])

    for ax, (confounds, frame) in zip(
                        (ax1, ax2),
                        data_best.groupby('confounds'),
                    ):
        clf = frame.pivot_table(values='score_%s_site' % site,
                                rows=['maps', 'cov_model'],
                                cols=['classifier'])

        # Get rid of the hierarchical indexing
        clf = clf.reset_index()

        # Choose our interesting score (with interesting ordering):
        scores = clf[regressors]

        reg_names = {'lasso': 'Lasso', 'svr': 'SVR', 'ridge': 'Ridge'}

        colors = [maps_colors[m] for m in clf.maps]
        linestyles = [cov_lt[c] for c in clf.cov_model]

        d = scores.as_matrix()
        axes = parallel_coordinates(d, ymin=ymin, ymax=ymax,
                                    ax=ax,
                                    colors=colors,
                                    linestyles=linestyles,
                                    labels=[reg_names[s]
                                            for s in scores.keys()])

        for this_ax in axes[1:]:
            this_ax.yaxis.set_major_formatter(pl.NullFormatter())
        for this_ax in axes[:-1]:
            this_ax.axhline(this_chance, color='.7')

        if site == 'new' and confounds == 'movements':
            axes[-1].text(x=0.02, y=this_chance + .005,
                          s="Chance level", size=10,
                          va='bottom', ha='left', color='.3')

        if ax is ax1:
            axes[0].set_ylabel('Explained variance', size=16)
        elif ax is ax2:
            axes[0].yaxis.set_major_formatter(pl.NullFormatter())
        ax.set_xlabel(confound_name[confounds], size=16)

    pl.savefig('regressor_scores_%s_site.pdf' % site, transparent=True)
    pl.savefig('regressor_scores_%s_site.svg' % site, transparent=True)
    pl.savefig('regressor_scores_%s_site.png' % site, transparent=True)

###############################################################################
# A legend for the maps
pl.figure(figsize=(6.5, 4))
pl.legend([pl.Line2D((0, 1), (0, 0), linewidth=2, color=maps_colors[m])
           for m in maps],
          [maps_name[m] for m in maps], loc='best', title='Region maps')
pl.axis('off')

pl.savefig('roi_maps_legend.pdf', transparent=True)
pl.savefig('roi_maps_legend.svg', transparent=True)
pl.savefig('roi_maps_legend.png', transparent=True)
os.system('pdfcrop roi_maps_legend.pdf')


###############################################################################
# A legend for the cov model
pl.figure(figsize=(6.5, 4))
pl.legend([pl.Line2D((0, 1), (0, 0), linewidth=2, color='k',
                     linestyle=cov_lt[c])
           for c in ['precision', 'cov_embedded', 'covariance']],
           ['Precision', 'Tangent space', 'Covariance'], loc='best',
           title='Connectivity matrix')
pl.axis('off')

pl.savefig('cov_model_legend.pdf', transparent=True)
pl.savefig('cov_model_legend.svg', transparent=True)
pl.savefig('cov_model_legend.png', transparent=True)
os.system('pdfcrop cov_model_legend.pdf')

###############################################################################
# Simple statistics measuring the effects of different choices
from scipy import stats
p_values = dict()

sites = ('new', 'known')
# First concatenate the new site and known site scores
all_scores = []
for i in (0, 1):
    d = data_best.rename(columns={'score_%s_site' % sites[i]: 'score'})
    d = d.drop('score_%s_site' % sites[1 - i], axis=1)
    d['site'] = sites[i]
    all_scores.append(d)


all_scores = pandas.concat(all_scores)

for site in ('new', 'known'):
    all_scores.score[(all_scores.site == site) &
               all_scores.classifier.isin(regressors)] -= \
                    chance_levels[('regressors', site)]

    all_scores.score[(all_scores.site == site) &
               all_scores.classifier.isin(classifiers)] -= \
                    chance_levels[('classifier', site)]

# Keep the 50% best runs
all_scores = all_scores.sort(['score'])
all_scores = all_scores[len(all_scores) // 2:]

# First a Wilcoxon paired test on the choice of confounds
d = all_scores.pivot_table(values='score',
                          rows=['maps', 'cov_model', 'classifier'],
                          cols=['confounds'])

_, p_values['confounds'] = stats.wilcoxon(np.asarray(d['all'] - d['movements']))

# Friedman tests on the different steps
all_effects = frozenset(['confounds', 'cov_model', 'classifier', 'maps'])
for effect in all_effects:
    if effect == 'confounds':
        continue
    other_effects = all_effects.difference([effect, ])
    d = all_scores.pivot_table(values='score', rows=other_effects,
                               cols=[effect])
    _, p_values[effect]= stats.friedmanchisquare(*[d[k] for k in d.keys()])


###############################################################################
# Do a linear model to quantify the effect size
from statsmodels.formula.api import ols

betas = {}
pvalues = {}
conf_int = {}

# Only one set of effects can be estimated 'absolutely', the others are
# estimated with regards to a baseline. It is the first in the
# statsmodels formula. Thus we re-estimate the model many times
for effect in all_effects:
    ordered_effects = list(all_effects.difference([effect, ]))
    ordered_effects.insert(0, effect)
    model = ols("score ~ %s + %s + %s + %s + site - 1"
                % tuple(ordered_effects), all_scores).fit()

    # Retrieve the corresponding estimates
    this_betas = {}
    betas[effect] = this_betas
    this_pvalues = {}
    pvalues[effect] = this_pvalues
    this_conf_int = {}
    conf_int[effect] = this_conf_int
    for k in model.params.keys():
        if k.startswith(effect):
            name = k[len(effect)+1:-1]
            this_betas[name] = model.params[k]
            this_pvalues[name] = model.pvalues[k]
            this_conf_int[name] = model.conf_int()[1][k] - model.params[k]
    if effect == 'maps':
        contrast = model.params.copy()
        contrast[:] = 0.
        contrast['maps[TVMSDL]'] = 1
        contrast['maps[SKMeans]'] = -1
        print 'MSDL > KMeans'
        print model.f_test(contrast)

        contrast[:] = 0.
        contrast['maps[SKMeans]'] = 1
        contrast['maps[SICA]'] = -1
        print 'KMeans > ICA'
        print model.f_test(contrast)

        contrast[:] = 0.
        contrast['maps[SICA]'] = 1
        contrast['maps[HO]'] = -1
        print 'ICA > HO'
        print model.f_test(contrast)
    elif effect == 'classifier':
        contrast = model.params.copy()
        contrast[:] = 0.
        contrast['classifier[svc_l2]'] = 1
        contrast['classifier[lr_l2]'] = 1
        contrast['classifier[ridge_classifier]'] = 1
        contrast['classifier[svc_l1]'] = -1
        contrast['classifier[lr_l1]'] = -1
        contrast['classifier[gnb]'] = -1
        print 'l2 > others classifiers'
        print model.f_test(contrast)


# Plot bar plots
fig = pl.figure(figsize=(12, 4))

def clear_axes(ax, labels):
    pl.xticks(.5 + np.arange(len(labels)), labels, rotation=90)

    for t in ax.get_xticklines():
        t.set_visible(False)

    for pos in ['left', 'right', 'top']:
        ax.spines[pos].set_visible(False)

    ax.set_ylim(0, .15)
    pl.yticks((), ())


# First the maps
ax = pl.axes([.11, .31, .29, .7])
pl.text(.11 + .29 / 2, .02, 'Region maps', transform=fig.transFigure,
        size=18, ha='center')
for i, m in enumerate(maps):
    pl.bar([i, ], [betas['maps'][m], ], color=maps_colors[m])
    pl.errorbar([i + .5, ], [betas['maps'][m], ], ecolor='k', fmt=None,
           yerr=[conf_int['maps'][m], ])

ticks = pl.yticks()
# Hack with 'replace' to introduce a line return
clear_axes(ax, [maps_name[m].replace('-O', '\n-O') for m in maps])
ax.spines['left'].set_visible(True)
ax.yaxis.tick_left()
pl.yticks(ticks[0][:-3], ticks[0][:-3])
pl.ylabel('Effect size\nrelative to chance')

# Then the classifiers
ax = pl.axes([.42, .31, .25, .7])
pl.text(.42 + .25 / 2, .02, 'Classifier', transform=fig.transFigure,
        size=18, ha='center')
for i, c in enumerate(classifiers):
    pl.bar([i, ], [betas['classifier'][c], ], color=pl.cm.BrBG(.4 - i/13.))
    pl.errorbar([i + .5, ], [betas['classifier'][c], ], ecolor='k', fmt=None,
           yerr=[conf_int['classifier'][c], ])

clear_axes(ax, [clf_names[c] for c in classifiers])


# Then the cov model
ax = pl.axes([.7, .31, .125, .7])
pl.text(.7 + .125 / 2, .02, 'Con. matrix', transform=fig.transFigure,
        size=18, ha='center')
for i, c in enumerate(('precision', 'covariance', 'cov_embedded')):
    pl.bar([i, ], [betas['cov_model'][c], ], color=pl.cm.BrBG_r(i/10.))
    pl.errorbar([i + .5, ], [betas['cov_model'][c], ], ecolor='k', fmt=None,
           yerr=[conf_int['cov_model'][c], ])

clear_axes(ax, ['Precision', 'Covariance', 'Tangent\nspace'])


# The the confounds
ax = pl.axes([.85, .31, .0833, .7])
pl.text(.85 + .08333 / 2, .02, 'Confounds', transform=fig.transFigure,
        size=18, ha='center')
for i, c in enumerate(('movements', 'all')):
    pl.bar([i, ], [betas['confounds'][c], ], color=pl.cm.YlGn(.4 + i/3.))
    pl.errorbar([i + .5, ], [betas['confounds'][c], ], ecolor='k', fmt=None,
           yerr=[conf_int['confounds'][c], ])

clear_axes(ax, ['Mvt', 'Mvt +\nCompCor'])

pl.text(.55, .99, 'Impact of pipeline step choices on prediction score',
        transform=fig.transFigure, size=22, ha='center', va='top')

pl.savefig('step_importance.pdf', transparent=True)
pl.savefig('step_importance.svg', transparent=True)
pl.savefig('step_importance.png', transparent=True)

#pl.show()


==> img_2014/parallel/parallel_fig.py <==
from parietal.plot.parallel import parallel_coordinates
import pylab as pl
import glob
import itertools
import json
import numpy as np
import collections
import pandas
import os


def my_product(a, b):
    return [ia + ib for ia in a for ib in b]


def my_mean(a):
    if not isinstance(a, collections.Iterable):
        return a
    a = [a_ for a_ in a if not isinstance(a_, basestring)]
    return np.median(a)


def mean_best(v):
    if len(v) == 0:
        return np.nan
    v = np.sort(v)
    v = v[-min(len(v) * .1, 1):]
    #v = v[-10:]
    return my_mean(v)


def my_meanf(d, f):
    if f in d:
        return my_mean(d[f])
    return -1.

groups = [
        ('model', ['SSNNGSPCA', 'SICA', 'SKMeans', 'SWard', 'AAL', 'YEO', 'HO']),
        ('estimator', ['svc_l1', 'svc_l2', 'lr_l1', 'lr_l2', 'ridge_classifier', 'ridge', 'lasso', 'svr']),
        ('matrix', ['covariance', 'precision', 'cov_embedded']),
        ('confounds', ['', '_mov', '_nocf'])
]

groups_classif = [
        ('model', ['SSNNGSPCA', 'SICA', 'SKMeans', 'SWard', 'AAL', 'YEO', 'HO']),
        ('estimator', ['svc_l1', 'svc_l2', 'lr_l1', 'lr_l2', 'ridge_classifier']),
        ('matrix', ['covariance', 'precision', 'cov_embedded']),
        ('confounds', ['', '_mov', '_nocf'])
]

groups_regress = [
        ('model', ['SSNNGSPCA', 'SICA', 'SKMeans', 'SWard', 'AAL', 'YEO', 'HO']),
        ('estimator', ['ridge', 'lasso', 'svr']),
        ('matrix', ['covariance', 'precision', 'cov_embedded']),
        ('confounds', ['', '_mov', '_nocf'])
]

if not os.path.exists('parallel'):
    os.mkdir('parallel')

indexer = {}
for i, d in enumerate(groups):
    indexer[d[0]] = i
    for j, e in enumerate(d[1]):
        indexer[e] = (i, j)
shape = [len(e[1]) for e in groups]

data = np.load('data.npy')

# Data compression
# For MSDL, for each unique id, we keep the mean of best 5%

data_ = np.empty(shape, dtype=float)

for a in np.ndindex(*shape):
    data_[a] = mean_best(data[a])

data_[np.isnan(data_)] = 0.


def plot_dims(data, grps, prefix):

    for xgroup, ygroup in itertools.permutations(grps, 2):
        # Skip if there is not at least 2 elements in group: there is nothing
        # to compare
        if len(xgroup[1]) <= 1 or len(ygroup[1]) <= 1:
            continue

        filename = 'parallel/%s_%s_%s.png' % (prefix, xgroup[0], ygroup[0])

        #if os.path.exists(filename):
        #    continue

        ydim = indexer[ygroup[0]]
        xdim = indexer[xgroup[0]]

        dims = range(len(shape))
        dims.remove(ydim)
        dims.insert(0, ydim)
        dims.remove(xdim)
        dims.append(xdim)
        vals = np.transpose(data, dims)

        values = []
        colors = []

        for a in np.ndindex(*vals.shape[:-1]):
            values.append(vals[a])
            colors.append(ygroup[1][a[0]])

        #del vals
        values = np.asarray(values)
        colors = np.asarray(colors)

        pl.figure(figsize=(10, 5))

        pl.axes([.1, .1, .65, .85])

        parallel_coordinates(values,
            labels=xgroup[1],
            colors=colors, cmap='rainbow', legend_labels=colors,
            ymin=[np.min(values)] * values.shape[1],
            ymax=[np.max(values)] * values.shape[1])#, legend_anchor=(1.,1.))

        pl.savefig(filename)
        pl.close()

plot_dims(data_[:, :5], groups_classif, 'classif')
plot_dims(data_[:, -3:], groups_regress, 'regress')

